Cut and conjugate points of the exponential map, with applications

The goal of this thesis is to study the singularities of the exponential map of Riemannian and Finsler manifolds (a concept related to caustics and catastrophes), and the object known as the cut locus (aka ridge, medial axis or skeleton), to improve existing results about its structure, to look at it in new ways, and to derive applications to the Ambrose conjecture and the Hamilton-Jacobi equations.

==> elimina_comentarios.py <==
#!/usr/bin/python
# -*- coding: utf-8 -*-

import sys
#import re
#import os
#import commands


if __name__=='__main__':
    if len(sys.argv)<2:
        print 'sintaxis %s fichero_entrada fichero_salida'%sys.argv[0]
        sys.exit()
    with open(sys.argv[1], mode='r') as fin, open(sys.argv[2], mode='w') as fout:
        for line in fin:
            if line.startswith('%'):
                pass
            elif '%' in line:
                fout.write( line.split('%')[0] + '\n' )
            else:
                fout.write(line)
    #contenidos = os.listdir(sys.argv[1])
    #output =  commands.getoutput('comando "'+ sys.argv[2]+'"')
    

